Design of an embedded system with on-demand image capturing and transmission for remote agricultural monitoring

The ability to visually verify some element of a remotely controlled agricultural automation system through a photograph is valuable in many cases, not only in the operational phase of the system, but especially in the design and implementation phases. Owing to the remote location of many of the application sites, cellular technology is one enabling medium through which wireless transmission of the photographs could be realized. As data usage is a concern for systems using cellular technology, MQTT chosen over other protocols due to its lower message-to-header overhead. This paper outlines the hardware and firmware design of the LTE Cat-M1 enabled embedded system and the backend web development of the cloud-based web application to facilitate the receiving of the photograph. A satisfactory degree of implementation success was achieved in this project, with deployment to a production environment possible after further refinements.

==> firmware/cameraFunctions.cpp <==
#include "esp_camera.h"
#include "Arduino.h"
#include "FS.h"                // SD Card ESP32
#include "SD_MMC.h"            // SD Card ESP32
#include "soc/soc.h"           // Disable brownout problems
#include "soc/rtc_cntl_reg.h"  // Disable brownout problems
#include "driver/rtc_io.h"
#include <EEPROM.h>            // read and write from flash memory
#include "cellularFunctions.h"
#include "sdCardFunctions.h"
#include "cameraFunctions.h"

camera_config_t config;

void configInitCamera(){
  config.ledc_channel = LEDC_CHANNEL_0;
  config.ledc_timer = LEDC_TIMER_0;
  config.pin_d0 = Y2_GPIO_NUM;
  config.pin_d1 = Y3_GPIO_NUM;
  config.pin_d2 = Y4_GPIO_NUM;
  config.pin_d3 = Y5_GPIO_NUM;
  config.pin_d4 = Y6_GPIO_NUM;
  config.pin_d5 = Y7_GPIO_NUM;
  config.pin_d6 = Y8_GPIO_NUM;
  config.pin_d7 = Y9_GPIO_NUM;
  config.pin_xclk = XCLK_GPIO_NUM;
  config.pin_pclk = PCLK_GPIO_NUM;
  config.pin_vsync = VSYNC_GPIO_NUM;
  config.pin_href = HREF_GPIO_NUM;
  config.pin_sscb_sda = SIOD_GPIO_NUM;
  config.pin_sscb_scl = SIOC_GPIO_NUM;
  config.pin_pwdn = PWDN_GPIO_NUM;
  config.pin_reset = RESET_GPIO_NUM;
  config.xclk_freq_hz = 20000000;
  config.pixel_format = PIXFORMAT_JPEG; //YUV422,GRAYSCALE,RGB565,JPEG

  config.frame_size = FRAMESIZE_VGA; // FRAMESIZE_ + QVGA|CIF|VGA|SVGA|XGA|SXGA|UXGA
  config.jpeg_quality = 10; //10-63 lower number means higher quality
  config.fb_count = 1;
  
  // Initialize the Camera
  esp_err_t err = esp_camera_init(&config);
  if (err != ESP_OK) {
    //Serial.printf("Camera init failed with error 0x%x", err);
    return;
  }

  sensor_t * s = esp_camera_sensor_get();
  s->set_brightness(s, 0);     // -2 to 2
  s->set_contrast(s, 0);       // -2 to 2
  s->set_saturation(s, 0);     // -2 to 2
  s->set_special_effect(s, 0); // 0 to 6 (0 - No Effect, 1 - Negative, 2 - Grayscale, 3 - Red Tint, 4 - Green Tint, 5 - Blue Tint, 6 - Sepia)
  s->set_whitebal(s, 1);       // 0 = disable , 1 = enable
  s->set_awb_gain(s, 1);       // 0 = disable , 1 = enable
  s->set_wb_mode(s, 0);        // 0 to 4 - if awb_gain enabled (0 - Auto, 1 - Sunny, 2 - Cloudy, 3 - Office, 4 - Home)
  s->set_exposure_ctrl(s, 1);  // 0 = disable , 1 = enable
  s->set_aec2(s, 0);           // 0 = disable , 1 = enable
  s->set_ae_level(s, 0);       // -2 to 2
  s->set_aec_value(s, 300);    // 0 to 1200
  s->set_gain_ctrl(s, 1);      // 0 = disable , 1 = enable
  s->set_agc_gain(s, 0);       // 0 to 30
  s->set_gainceiling(s, (gainceiling_t)0);  // 0 to 6
  s->set_bpc(s, 0);            // 0 = disable , 1 = enable
  s->set_wpc(s, 1);            // 0 = disable , 1 = enable
  s->set_raw_gma(s, 1);        // 0 = disable , 1 = enable
  s->set_lenc(s, 1);           // 0 = disable , 1 = enable
  s->set_hmirror(s, 0);        // 0 = disable , 1 = enable
  s->set_vflip(s, 0);          // 0 = disable , 1 = enable
  s->set_dcw(s, 1);            // 0 = disable , 1 = enable
  s->set_colorbar(s, 0);       // 0 = disable , 1 = enable  
}

void takeSavePhoto(String path, fs::FS &fs){
  // Take Picture with Camera
  camera_fb_t  * fb = esp_camera_fb_get();
  
  if(!fb) {
    Serial.println("Camera capture failed");
    return;
  }

  // Save picture to microSD card
  File file = fs.open(path.c_str(), FILE_WRITE);
  if(!file){
  } 
  else {
    file.write(fb->buf, fb->len); // payload (image), payload length
  }
  file.close();
  
  esp_camera_fb_return(fb); 
}


==> firmware/cameraFunctions.h <==
#ifndef __CAMERA_FUNCTIONS_H__
#define __CAMERA_FUNCTIONS_H__

#define PWDN_GPIO_NUM     32
#define RESET_GPIO_NUM    -1
#define XCLK_GPIO_NUM      0
#define SIOD_GPIO_NUM     26
#define SIOC_GPIO_NUM     27
#define Y9_GPIO_NUM       35
#define Y8_GPIO_NUM       34
#define Y7_GPIO_NUM       39
#define Y6_GPIO_NUM       36
#define Y5_GPIO_NUM       21
#define Y4_GPIO_NUM       19
#define Y3_GPIO_NUM       18
#define Y2_GPIO_NUM        5
#define VSYNC_GPIO_NUM    25
#define HREF_GPIO_NUM     23
#define PCLK_GPIO_NUM     22

extern camera_config_t config;

void configInitCamera();
void takeSavePhoto(String path, fs::FS &fs);

#endif 


==> firmware/cellularFunctions.cpp <==
// Non blocking state machine for processing AT commands

#include "cellularFunctions.h"
#include "sdCardFunctions.h"

cellularObj_t cellularObj;

typedef enum {
  cellular_init,
  cellular_wait_RDY,  
  cellular_do_RDY,
  cellular_send_CSQ, 
  cellular_wait_CSQ, 
  cellular_do_CSQ,  
  cellular_send_QMTOPEN,
  cellular_wait_QMTOPEN,
  cellular_do_QMTOPEN,
  cellular_send_QMTCONN,
  cellular_wait_QMTCONN,
  cellular_send_QMTCONNquery,
  cellular_wait_QMTCONNquery,
  cellular_do_QMTCONNquery,
  cellular_send_QMTPUBCmd,
  cellular_wait_QMTPUBCmd,
  cellular_do_QMTPUBCmd,  
  cellular_send_QMTPUBhelloworldMsg,
  cellular_wait_QMTPUBhelloworldMsg,
  cellular_do_QMTPUBhelloworldMsg,
  cellular_send_QMTPUBfileCmd,
  cellular_wait_QMTPUBfileCmd,  
  cellular_send_QMTPUBfile,
  cellular_wait_QMTPUBfile,
  cellular_do_QMTPUBfile,  
  cellular_done
} cellular_handler_state;

// VERY IMPORTANT TO KNOW LENGTH
// Write the contents of the txBuffer to the serial only up to the specified length 
// And then set the rest of the buffer to zero
void txBufferSend(uint8_t bytes_to_send) {
  if (bytes_to_send > TX_BUFFER_LEN) {
    Serial.write("ERROR: bytes_to_send exceeded TX_BUFFER_LEN");
    return;
  }
  
  for (uint8_t i = 0; i <= bytes_to_send - 1; i++) {
    Serial.write(cellularObj.tx_buffer[i]);
    cellularObj.tx_buffer[i] = 0;
  }

  for (uint8_t i = bytes_to_send; i <= TX_BUFFER_LEN-1; i++) {
    cellularObj.tx_buffer[i] = 0;
  }
}

void rxBufferZero(void) {
  for (uint8_t i = 0; i < RX_BUFFER_LEN; i++) {
    cellularObj.rx_buffer[i] = '\0';
  }
}

// We ASSUME that there's content in the Serial buffer, read the first RX_BUFFER_LEN bytes into the rxBuffer
// Zero the rest of the buffer if the message is not long enough to fill the buffer
void rxBufferProcess(void) {
  // null terminate 
  cellularObj.rx_buffer[RX_BUFFER_LEN - 1] = '\0';
  
  // Loop up to and including the penultimate byte (ignore the null terminator)
  for (uint8_t i = 0; i < RX_BUFFER_LEN - 1; i++) {
    if (Serial.available()) {
      cellularObj.rx_buffer[i] = Serial.read();
    } else {
      cellularObj.rx_buffer[i] = '\0';
    }
  }
}

uint8_t isRxBufferContains(char* substr) {
  if (strstr(cellularObj.rx_buffer, substr) == NULL) {
    //Serial.write("does not contain");
    return 0;
  }
  //Serial.write("does contain");
  return 1;
}

// this function is useful for determining whether the buffer is all zero
// and therefore, received no response
uint8_t isRxBufferAllZero(void) {
  for (uint8_t i = 0; i < RX_BUFFER_LEN; i++) {
    if (cellularObj.rx_buffer[i] != '\0') {
      return 0; // not all Zeroes
    }
  }
  return 1; // All zeroes
}

void printRxBuffer(void) {
  for (uint8_t i = 0; i < RX_BUFFER_LEN; i++) {
    Serial.write(cellularObj.rx_buffer[i]);
  }  
}

void cellularHandler() {
  static cellular_handler_state mode;

  switch (mode) {
    case cellular_init:
      cellularObj.tx_start_time_ms = millis(); // Save the current time
      cellularObj.tx_wait_duration_ms = 3000;  // Specify how long we will wait in the next state
      mode = cellular_wait_RDY;
      break;
          
    case cellular_wait_RDY:
      if (millis() - cellularObj.tx_start_time_ms > cellularObj.tx_wait_duration_ms) {
        // wait duration has elapsed
        cellularObj.tx_start_time_ms = 0;
        cellularObj.tx_wait_duration_ms = 0;
        mode = cellular_do_RDY; // proceed
      }
      break;
          
    case cellular_do_RDY:
      rxBufferZero();
      rxBufferProcess();
      if ( isRxBufferContains("RDY") ) {
        mode = cellular_send_CSQ; // proceed 
      } else {
        mode = cellular_init; // try again
      }
      break;      
            
    case cellular_send_CSQ:
      Serial.write("AT+CSQ\r\n");
      cellularObj.tx_start_time_ms = millis(); // Save the current time
      cellularObj.tx_wait_duration_ms = 300;  // Specify how long we will wait in the next state
      mode = cellular_wait_CSQ;
      break;
      
    case cellular_wait_CSQ:
      if (millis() - cellularObj.tx_start_time_ms > cellularObj.tx_wait_duration_ms) {
        // wait duration has elapsed
        cellularObj.tx_start_time_ms = 0;
        cellularObj.tx_wait_duration_ms = 0;
        mode = cellular_do_CSQ; // proceed
      }
      break;
    
    case cellular_do_CSQ:
      rxBufferZero();
      rxBufferProcess();
      //printRxBuffer();
      // If contains +CSQ: 99,99 or NO_RESPONSE, try again
      if (isRxBufferContains("CSQ: 99,99") || isRxBufferAllZero()) {
        mode = cellular_send_CSQ; // try again
      } else {       
        mode = cellular_send_QMTOPEN; // proceed
      }
      break;
    
    case cellular_send_QMTOPEN:
      Serial.write("AT+QMTOPEN=5,\"broker.hivemq.com\",1883\r\n");
      cellularObj.tx_start_time_ms = millis(); // Save the current time
      cellularObj.tx_wait_duration_ms = 5000;  // Specify how long we will wait in the next state
      mode = cellular_wait_QMTOPEN;
      break;
      
    case cellular_wait_QMTOPEN:
      if (millis() - cellularObj.tx_start_time_ms > cellularObj.tx_wait_duration_ms) {
        // wait duration has elapsed
        cellularObj.tx_start_time_ms = 0;
        cellularObj.tx_wait_duration_ms = 0;
        mode = cellular_do_QMTOPEN; // proceed
      }
      break;
      
    case cellular_do_QMTOPEN:
      rxBufferZero();
      rxBufferProcess();
      if ( isRxBufferContains("QMTOPEN: 5,3") || isRxBufferAllZero() ) {
        mode = cellular_send_QMTOPEN; // try again
      } else {
        mode = cellular_send_QMTCONN; // proceed
      }
      break;

    case cellular_send_QMTCONN:
      Serial.write("AT+QMTCONN=5,\"clientExample\"\r\n");
      cellularObj.tx_start_time_ms = millis(); // Save the current time
      cellularObj.tx_wait_duration_ms = 5000;  // Specify how long we will wait in the next state
      mode = cellular_wait_QMTCONN;  
      break;
      
    case cellular_wait_QMTCONN:
      if (millis() - cellularObj.tx_start_time_ms > cellularObj.tx_wait_duration_ms) {
        // wait duration has elapsed
        cellularObj.tx_start_time_ms = 0;
        cellularObj.tx_wait_duration_ms = 0;
        mode = cellular_send_QMTCONNquery; // proceed
      }
      break;

    case cellular_send_QMTCONNquery:
      Serial.write("AT+QMTCONN?\r\n");
      cellularObj.tx_start_time_ms = millis(); // Save the current time
      cellularObj.tx_wait_duration_ms = 500;  // Specify how long we will wait in the next state
      mode = cellular_wait_QMTCONNquery;
      break;      
    
    case cellular_wait_QMTCONNquery:
      if (millis() - cellularObj.tx_start_time_ms > cellularObj.tx_wait_duration_ms) {
        // wait duration has elapsed
        cellularObj.tx_start_time_ms = 0;
        cellularObj.tx_wait_duration_ms = 0;
        mode = cellular_do_QMTCONNquery; // proceed
      }
      break;

    case cellular_do_QMTCONNquery:
      rxBufferZero();
      rxBufferProcess();
      if ( isRxBufferContains("QMTCONN: 5,3") ) {
        mode = cellular_send_QMTPUBCmd; // proceed
      } else {
        mode = cellular_send_QMTCONN; // try again
      }
      break;

    case cellular_send_QMTPUBCmd:
      Serial.write("AT+QMTPUB=5,0,0,0,\"IvanHu\"\r\n");
      cellularObj.tx_start_time_ms = millis(); // Save the current time
      cellularObj.tx_wait_duration_ms = 500;  // Specify how long we will wait in the next state
      mode = cellular_wait_QMTPUBCmd;
      break;      

    case cellular_wait_QMTPUBCmd:      
      if (millis() - cellularObj.tx_start_time_ms > cellularObj.tx_wait_duration_ms) {
        // wait duration has elapsed
        cellularObj.tx_start_time_ms = 0;
        cellularObj.tx_wait_duration_ms = 0;
        mode = cellular_send_QMTPUBhelloworldMsg; // proceed
      }
      break;

    case cellular_send_QMTPUBhelloworldMsg:
      Serial.printf("%u,", sdFunctionObj.numSegments);
      Serial.printf("%u,", SEGMENT_SIZE);
      Serial.printf("%u", sdFunctionObj.lastSegmentSize);
      Serial.write(char(26));
      Serial.write("\r");
      cellularObj.tx_start_time_ms = millis(); // Save the current time
      cellularObj.tx_wait_duration_ms = 500;  // Specify how long we will wait in the next state
      mode = cellular_wait_QMTPUBhelloworldMsg;     
      break;
      
    case cellular_wait_QMTPUBhelloworldMsg:
      if (millis() - cellularObj.tx_start_time_ms > cellularObj.tx_wait_duration_ms) {
        // wait duration has elapsed
        cellularObj.tx_start_time_ms = 0;
        cellularObj.tx_wait_duration_ms = 0;
        mode = cellular_do_QMTPUBhelloworldMsg; // proceed
      }
      break;    

    case cellular_do_QMTPUBhelloworldMsg:
      rxBufferZero();
      rxBufferProcess();
      //printRxBuffer();
      if ( isRxBufferContains("QMTPUB: 5,0,0") ) {
        sdFunctionObj.file = SD_MMC.open("/inputjpg_encrypted_encoded"); // Open file
        mode = cellular_send_QMTPUBfileCmd; // proceed
      } else {
        cellularObj.tx_start_time_ms = millis(); // Save the current time
        cellularObj.tx_wait_duration_ms = 500;  // Specify how long we will wait in the next state        
        mode = cellular_wait_QMTPUBhelloworldMsg; // wait a little longer
      }
      break;

    case cellular_send_QMTPUBfileCmd:
      Serial.write("AT+QMTPUB=5,0,0,0,\"IvanHu\"\r\n");
      cellularObj.tx_start_time_ms = millis(); // Save the current time
      cellularObj.tx_wait_duration_ms = 500;  // Specify how long we will wait in the next state
      mode = cellular_wait_QMTPUBfileCmd;
      break;      

    case cellular_wait_QMTPUBfileCmd:      
      if (millis() - cellularObj.tx_start_time_ms > cellularObj.tx_wait_duration_ms) {
        // wait duration has elapsed
        cellularObj.tx_start_time_ms = 0;
        cellularObj.tx_wait_duration_ms = 0;
        mode = cellular_send_QMTPUBfile; // proceed        
      }
      break;
      
    case cellular_send_QMTPUBfile:
      for (int i = 0; i < SEGMENT_SIZE; i++) {
        if (sdFunctionObj.fileCounter < sdFunctionObj.fileSize) {  
          Serial.write(sdFunctionObj.file.read());
          sdFunctionObj.fileCounter++;
        }
      }
      Serial.write(char(26));
      Serial.write("\r");
      cellularObj.tx_start_time_ms = millis(); // Save the current time
      cellularObj.tx_wait_duration_ms = 500;  // Specify how long we will wait in the next state
      mode = cellular_wait_QMTPUBfile;     
      break;
      
    case cellular_wait_QMTPUBfile:
      if (millis() - cellularObj.tx_start_time_ms > cellularObj.tx_wait_duration_ms) {
        // wait duration has elapsed
        cellularObj.tx_start_time_ms = 0;
        cellularObj.tx_wait_duration_ms = 0;
        mode = cellular_do_QMTPUBfile; // proceed
      }
      break;    

    case cellular_do_QMTPUBfile:
        sdFunctionObj.numSegments--; // decrement numSegments because we will be using this to decide whether to send another pub
        if (sdFunctionObj.numSegments) {
          // if there's still segments to send
          mode = cellular_send_QMTPUBfileCmd;
        } else {
          mode = cellular_done; // done
        }
      break;
          
    case cellular_done:
      if (! (cellularObj.flags_reg & CELLULAR_DONE_FLAG)) {
        sdFunctionObj.file.close();  
        Serial.write("AT+QLTS=2\r\n");
        cellularObj.flags_reg |= CELLULAR_DONE_FLAG;
      }       
      break;
  }
}


==> firmware/cellularFunctions.h <==
#ifndef __CELLULAR_FUNCTIONS_H__
#define __CELLULAR_FUNCTIONS_H__

#include "Arduino.h"
#include <stdint.h>
#include <string.h>

#define TX_BUFFER_LEN 129
#define RX_BUFFER_LEN 129
#define FAST_CATM1_BAUDRATE 115200

// flag_reg defines
#define CELLULAR_DONE_FLAG 0x01

typedef struct {
  char tx_buffer[TX_BUFFER_LEN];
  char rx_buffer[RX_BUFFER_LEN];
  unsigned long tx_wait_duration_ms;
  unsigned long tx_start_time_ms;
  uint8_t flags_reg = 0;
} cellularObj_t;  

extern cellularObj_t cellularObj;

void txBufferSend(uint8_t bytes_to_send);
void rxBufferZero(void);
void rxBufferProcess(void);
void cellularHandler(void);
uint8_t isRxBufferContains(char* substr);
uint8_t isRxBufferAllZero(void);
void printRxBuffer(void);

#endif


==> firmware/sdCardFunctions.cpp <==
#include "sdCardFunctions.h"

sdFunctionObj_t sdFunctionObj;

uint8_t sdInit(void) {
  sdFunctionObj.fileCounter = 0; 
  
  if(!SD_MMC.begin()){
    return 1;
  }
}

void getFileSizeSegment(fs::FS &fs, char* dir) {
  sdFunctionObj.file = fs.open(dir);
  uint32_t counter = 0;
  while (sdFunctionObj.file.available()) {
    sdFunctionObj.file.read();
    counter++;
  }
  sdFunctionObj.fileSize = counter;
  sdFunctionObj.numSegments = (sdFunctionObj.fileSize / SEGMENT_SIZE) + 1;
  sdFunctionObj.lastSegmentSize = sdFunctionObj.fileSize % SEGMENT_SIZE;
  sdFunctionObj.file.close();    
}

void sdTest(fs::FS &fs) {
  sdFunctionObj.file = fs.open("/inputjpg_encrypted_encoded");
  uint32_t fileSize = 0;
  while (sdFunctionObj.file.available()) {
    sdFunctionObj.file.read();
    fileSize++;
  }
  Serial.printf("\r\nfileSize = %u\r\n", fileSize);
  sdFunctionObj.file.close();  
  
  sdFunctionObj.file = fs.open("/inputjpg_encrypted_encoded");
  uint8_t numSegments = (fileSize / SEGMENT_SIZE) + 1;
  Serial.printf("\r\nSend %u segments\r\n", numSegments);

  int fileCounter = 0;
  for (int j = 0; j < numSegments; j++) {
    Serial.printf("\r\nSegment %u:\r\n", j);
    for (int i = 0; i < SEGMENT_SIZE; i++) {
      if (fileCounter < fileSize) {  
        Serial.write(sdFunctionObj.file.read());
        fileCounter++;
      }
    }
  }
  sdFunctionObj.file.close();
}

void aesEncode(fs::FS &fs, char* srcDir, char* destDir) {
  //Serial.print("Commencing aesEncode\r\n");
  sdFunctionObj.file = fs.open(srcDir, "rb");
  sdFunctionObj.fileEncoded = fs.open(destDir, FILE_WRITE);
  
  if(!sdFunctionObj.fileEncoded){
      //Serial.println("Failed to open file for writing");
      return;
  }
  
  char * key = AES_KEY;
  uint8_t paddingCount = 0;
  
  while (sdFunctionObj.file.available()) {
    uint8_t buf[AES_CHUNK]; 
    unsigned char encryptedBuf[AES_CHUNK];
    mbedtls_aes_context aes; 
    
    // Write AES_CHUNK bytes into buf
    for (uint8_t i = 0; i < AES_CHUNK; i++) {
      if (sdFunctionObj.file.available()) {
        buf[i] = sdFunctionObj.file.read();
      } else {
        // Padding needed
        buf[i] = '0xFF';
        paddingCount++;
      }
    }  
    
    // AES128 encrypt buf into encryptedBuf
    mbedtls_aes_init( &aes );
    mbedtls_aes_setkey_enc( &aes, (const unsigned char*) key, strlen(key) * 8 );
    mbedtls_aes_crypt_ecb(&aes, MBEDTLS_AES_ENCRYPT, (const unsigned char*)buf, encryptedBuf);
    mbedtls_aes_free( &aes );
    
    for (uint8_t i = 0; i < AES_CHUNK; i++) {
      sdFunctionObj.fileEncoded.write(encryptedBuf[i]);
      //Serial.print(encodedBuf.charAt(i));
    }    
  }
  
  //Serial.print("File encrypted\r\n");
  sdFunctionObj.fileEncoded.close();
  sdFunctionObj.file.close();
}

void base64Encode(fs::FS &fs, char* srcDir, char* destDir) {
  //Serial.print("Commencing base64Encode\r\n");
  sdFunctionObj.file = fs.open(srcDir, "rb");
  sdFunctionObj.fileEncoded = fs.open(destDir, FILE_WRITE);
    
  if(!sdFunctionObj.fileEncoded){
      //Serial.println("Failed to open file for writing");
      return;
  }

  uint8_t buf[BASE_64_CHUNK];  
  size_t outputLength;
  unsigned char * encoded;

  while (sdFunctionObj.file.available()) {
    // Write BASE_64_CHUNK bytes into buf
    for (uint8_t i = 0; i < BASE_64_CHUNK; i++) {
      if (sdFunctionObj.file.available()) {
        buf[i] = sdFunctionObj.file.read();
      }
    }

    // Encode buf into encoded
    encoded = base64_encode((const unsigned char *)buf, BASE_64_CHUNK, &outputLength);
           
    for (uint8_t i = 0; i < outputLength; i++) {
      sdFunctionObj.fileEncoded.write(encoded[i]);
      //Serial.print(encodedBuf.charAt(i));
    }
    
    free(encoded);
  }

  sdFunctionObj.fileEncoded.close();
  sdFunctionObj.file.close();
}


==> firmware/sdCardFunctions.h <==
#ifndef __SD_CARD_FUNCTIONS_H__
#define __SD_CARD_FUNCTIONS_H__

#define SEGMENT_SIZE 1500
// Bytes to encode into Base64 at a time
#define BASE_64_CHUNK 120
#define AES_CHUNK 16
#define AES_KEY "ivanhuIVANHUivhu" 

#include "Arduino.h"
#include "FS.h"                // SD Card ESP32
#include "SD_MMC.h"            // SD Card ESP32
#include "mbedtls/aes.h"
extern "C" {
#include "crypto/base64.h"
}

typedef struct {
  uint8_t flags_reg;
  uint32_t fileSize;
  uint16_t numSegments;
  uint32_t lastSegmentSize;
  uint32_t fileCounter; // variable for keeping track of how many bytes have been read
  File file;
  File fileEncoded;
} sdFunctionObj_t;

extern sdFunctionObj_t sdFunctionObj;

uint8_t sdInit(void);
void getFileSizeSegment(fs::FS &fs, char* dir);
void sdTest(fs::FS &fs);
void aesEncode(fs::FS &fs, char* srcDir, char* destDir);
void base64Encode(fs::FS &fs, char* srcDir, char* destDir);

#endif


==> python/aesbase64decode.py <==
import base64
from Crypto.Cipher import AES
from pathlib import Path

while True:
    pw = input("Please enter the password:\n")
    if pw == "samplepassword":
        break    

# Start of decoding process of a base64 encoded file into a binary AES128 encrypted file
imageEncryptedEncoded = open('inputjpg_encrypted_encoded', 'rb')
imageEncryptedEncoded_str = imageEncryptedEncoded.read()
imageEncrypted_str = base64.decodebytes(imageEncryptedEncoded_str) 
# create a writable file and write the decoding result
imageEncrypted = open('image_encrypted', 'wb') 
imageEncrypted.write(imageEncrypted_str)
imageEncryptedEncoded.close()
imageEncrypted.close()

# Start of decrypting process of a binary AES128 encrypted file into a JPEG image
# Calculate the nearest multiple of 16 that is lesser than the current file size
print("File size of encrypted, padded image: ")
padded_file_size = Path('image_encrypted').stat().st_size
print(str(padded_file_size))
print("nearest round-down 16-divisible byte size")
nearest_16_byte_size = padded_file_size - (padded_file_size % 16)
print(str(nearest_16_byte_size))

# Decrypt binary AES128 encrypted file into jpg
key = 'ivanhuIVANHUivhu'
# Encode the key string into UTF8 as is required by the Crypto.Cipher library
keyutf8 = str.encode(key)
input_file = open('image_encrypted', 'rb')
output_file = open('image_decrypted.jpg' , 'wb')
input_file_str = input_file.read()
# Trim encrypted, padded image to nearest 16 bytes
input_file_str = input_file_str[0:nearest_16_byte_size]
decipher = AES.new(keyutf8, AES.MODE_ECB)
output_file_str = decipher.decrypt(input_file_str)
output_file.write(output_file_str)



==> python/mqtt_subscriber_file.py <==
import paho.mqtt.client as mqtt
MQTT_SERVER = "broker.hivemq.com"
MQTT_TOPIC = "IvanHu"

def on_connect(client, userdata, flags, rc):
    print("Connected with result code "+str(rc))
    client.subscribe(MQTT_TOPIC)
    
def on_message(client, userdata, msg):
    # Create a copy of userdata for use within this callback
    global client_userdata
    print("Initial: " + str(client_userdata))

    # handle the header
    if client_userdata["isHeaderReceived"] == 0:
        print("Header received, ", end = '')
        client_userdata["headerString"] = str(msg.payload).strip("b'")
        client_userdata["isHeaderReceived"] = 1
        print("isHeaderReceived set to " + str(client_userdata["isHeaderReceived"]))
    # handle payloads    
    else:
        # if first segment
        if client_userdata["currentSegment"] == 1:            
            f = open('inputjpg_encrypted_encoded', "wb")
            f.write(msg.payload)
            f.close()
            client_userdata["currentSegment"] += 1
        # if last segment    
        elif client_userdata["currentSegment"] == int(client_userdata["headerString"].split(",")[0]):
            f = open('inputjpg_encrypted_encoded', "ab+")
            f.write(msg.payload)
            f.close()
            client_userdata["isHeaderReceived"] = 0
            client_userdata["currentSegment"] = 1
            client_userdata["headerString"] = ""
        else:
            f = open('inputjpg_encrypted_encoded', "ab+")
            f.write(msg.payload)
            f.close()
            client_userdata["currentSegment"] += 1
        print("Segment " + str(client_userdata["currentSegment"]) + " received.")
        
    print("Final: " + str(client_userdata))
    print("")
    
client_userdata = {
    "isHeaderReceived":     0,
    "currentSegment":       1,
    "headerString":      ""
}
            
client = mqtt.Client()
client.on_connect = on_connect
client.on_message = on_message
client.connect(MQTT_SERVER, 1883, 60)

client.loop_forever()

